Proving Equivalence Between Complex Expressions Using Graph-to-Sequence Neural Models

We target the problem of provably computing the equivalence between two complex expression trees. To this end, we formalize the problem of equivalence between two such programs as finding a set of semantics-preserving rewrite rules from one into the other, such that after the rewrite the two programs are structurally identical, and therefore trivially equivalent.We then develop a graph-to-sequence neural network system for program equivalence, trained to produce such rewrite sequences from a carefully crafted automatic example generation algorithm. We extensively evaluate our system on a rich multi-type linear algebra expression language, using arbitrary combinations of 100+ graph-rewriting axioms of equivalence. Our machine learning system guarantees correctness for all true negatives, and ensures 0 false positive by design. It outputs via inference a valid proof of equivalence for 93% of the 10,000 equivalent expression pairs isolated for testing, using up to 50-term expressions. In all cases, the validity of the sequence produced and therefore the provable assertion of program equivalence is always computable, in negligible time.

==> images/fig-all-performance.py <==
import pandas as pd
import ipdb, sys
import matplotlib.pyplot as plt
import seaborn as sns

c_cols = ["cycles","inst","stalls","l1h","l1m","l2m","l3m","br","brmissp","scalard","p128d","p256d","loads","stores"]
abbrv_c_cols = ["cycles","inst","stalls","l1h","l1m","l2m","l3m","br","brmissp","loads","stores"]
py_cols= ["inst","cycles","stalls","l1m","l2m","l3m","br","brmissp","scalars","scalard","vecs","vecd","loads","stores"]

def parse( path, cols=c_cols ):
    f = open( path, "r" )

    records = []
    options = {}
    for l in f:
        l = l.strip()
        if l.startswith( "Setting" ): continue
        if l.startswith( "Running" ):
            benchmark = l.split(".")[-1]
            parse_options = False
            options = {}
            iterations = 0
            continue
        if l.startswith( "Start time" ): continue
        if l.startswith( "Version=" ):
            version = l.split("=")[-1]
            if "iterations" in options: iterations = options['iterations']
            continue
        if l.startswith( "Interpreter:" ):
            interpreter = l.split( " " )[-1]
            continue
        if l.startswith( "Options:" ):
            parse_options = True
            continue
        if parse_options and l.startswith( "(" ):
            l = l.split("(")[-1].split(")")[0]
            param, value = l.split(",")
            if param[0] == "'": param = param[1:-1]
            try: options[param.strip()] = int(value.strip())
            except: options[param.strip()] = value.strip()
            if param == "iterations":
                iterations = int(value.strip())
            continue
        if parse_options and iterations > 0:
            if ('POLYBENCH_TIME' in options) and options['POLYBENCH_TIME'] == "True":
                measurements = [ float( l ) ]
            elif ('POLYBENCH_PAPI' in options) and options['POLYBENCH_PAPI'] == "True":
                measurements = list( map( float, l.split( " " ) ) )
            else: raise ValueError
            iterations -= 1
            records.append( [benchmark, interpreter, version, options] + measurements )
            continue
        raise ValueError

    df=pd.DataFrame(records,columns=["benchmark","interpreter","version","options"] + cols)
    df.benchmark=df.benchmark.str.replace("_2mm","2mm")
    df.benchmark=df.benchmark.str.replace("_3mm","3mm")
    df.benchmark=df.benchmark.str.replace("fdtd_2d","fdtd-2d")
    df.benchmark=df.benchmark.str.replace("heat_3d","heat-3d")
    df.benchmark=df.benchmark.str.replace("jacobi_1d","jacobi-1d")
    df.benchmark=df.benchmark.str.replace("jacobi_2d","jacobi-2d")
    df.benchmark=df.benchmark.str.replace("seidel_2d","seidel-2d")
    df.benchmark=df.benchmark.str.replace("floyd_warshall","floyd-warshall")
    df.drop( "options", axis=1, inplace=True )
    gb = df.groupby( ["benchmark","interpreter","version"] )
    df = gb.apply( lambda x: x.sort_values(by="cycles").iloc[0] )
#    df = df.groupby(level=range(5)).apply( lambda x: x.sort_values(by="cycles").iloc[0] ) # For each set of repetitions, retain the row with the best execution time
#    df = df[((gb.apply( lambda x: x-x.mean() ) / gb.transform("std")).abs().fillna(0) < 3).all(axis=1)]
#    df = df[(gb.apply( lambda x: x-x.mean() ).divide( gb.std() ).abs().fillna(0) <= 3).all( axis=1 ).values] # Discard observations which are more than 3*std away from the mean

#    return df.groupby( ["benchmark","interpreter","version"] ).mean()
    return df.reset_index(drop=True).set_index( ["benchmark","interpreter","version"] )

results_folder = "../../results/"
if __name__ == "__main__":
    df_O0=parse(results_folder + "run_all_C_O0.out",cols=abbrv_c_cols)
    df_O1=parse(results_folder + "run_all_C_O1.out",cols=c_cols)
    df_O3=parse(results_folder + "run_all_C_O3.out",cols=c_cols)
    df_O3.drop( "pluto", level=2, inplace=True )
    df_O3_pluto = parse( results_folder + "run_all_C_O3_prevector.out", cols=c_cols)
    df_O3novec=parse(results_folder + "run_all_C_O3_novec_skylake.out",cols=c_cols)
    df_pypy=parse(results_folder + "pypy-run-all.out",cols=py_cols)
    df_le=parse(results_folder + "pypy-load-elimination.out",cols=py_cols)
    df_le.drop( "list_flattened", level=2, inplace=True )
    df=pd.concat( [df_O0,df_O1,df_O3novec,df_O3,df_O3_pluto,df_pypy,df_le], keys=["-O0","-O1","-O3 -fno-tree-vectorize","-O3","-O3","Python","Python"], names=["gcc opts"] )
    df.reset_index().set_index( ["interpreter","benchmark","gcc opts","version"] ).sort_index(level=1).to_excel("/tmp/polybench_python.xls")

    o1_reuse = ['atax','bicg','mvt','gemver','gesummv','trisolv','deriche']
    on_reuse = ["correlation","covariance","2mm","3mm","gemm","symm","trmm","syrk","syr2k","cholesky","gramschmidt","lu","ludcmp","floyd-warshall","nussinov","durbin","doitgen"]
    stencils = ["fdtd-2d","jacobi-1d","jacobi-2d","heat-3d","seidel-2d","adi"]
    shape_1 = ["2mm","3mm","adi","cholesky","doitgen","lu","mvt","nussinov","seidel-2d","trisolv","trmm"]
    shape_2 = ["gesummv", "bicg", "syr2k", "ludcmp", "correlation", "covariance", "gramschmidt", "floyd-warshall", "symm"]
    shape_3 = ["jacobi-1d", "durbin", "atax", "gemver", "deriche", "syrk", "gemm", "fdtd-2d", "jacobi-2d", "heat-3d"]

    # Mask: remove PoCC and NumPy data points and the non-flattened version
    df=df.reorder_levels([1,2,0,3])
    mask = (df.index.get_level_values(3) == "baseline") | (df.index.get_level_values(3)=="list_flattened") | (df.index.get_level_values(3) == "load_elimination")
    df2= df[mask]
    df3 = df2.div(df2.xs( ["C","-O3 -fno-tree-vectorize","baseline"], level=[1,2,3] ))
    df4 = df3.stack().unstack([1,2,3])
    df4.columns = pd.Index( df4.columns )
    df4.rename( columns={ ('C', '-O1', 'baseline'): "gcc -O1", ('C', '-O3 -fno-tree-vectorize', 'baseline'): "gcc -O3 -fno-tree-vectorize", ('C', '-O3', 'baseline'):"gcc -O3", ('PyPy', 'Python', 'list'):"PyPy nested lists", ('PyPy', 'Python', 'list_flattened'): "PyPy flattened lists", ('PyPy','Python','load_elimination'): "PyPy with manual load elimination", ("C","-O0","baseline"): "gcc -O0" }, inplace=True )
    df4.drop( "gcc -O3 -fno-tree-vectorize", axis=1, inplace=True )
    df5 = df4.unstack().swaplevel(axis=1)
    df6=df5.cycles.sort_values(by="PyPy flattened lists")
    df6['IPC of baseline']=(df2.inst/df2.cycles).xs("-O3 -fno-tree-vectorize",level=2).reset_index([1,2],drop=True)

    sns.set_context( "paper" )
#    df6.plot(kind="bar",logy=False, colormap=sns.light_palette( "crimson", as_cmap=True ), edgecolor="k", rot=30 )
    df6.plot(kind="bar",logy=True, color=sns.light_palette( "crimson", 5) + [sns.light_palette( "royalblue")[-1]], edgecolor="k", rot=30 )
    plt.ylabel( "Normalized axis" )
    plt.axhline( 1.0, linestyle="--", color="k", linewidth=.5, label="gcc -O3 -fno-tree-vectorize" )
    plt.legend()
    if len(sys.argv) > 1:
        plt.savefig( sys.argv[1], bbox_inches='tight' )
    else:
        plt.show()



==> images/fig-all.py <==
import pandas as pd
import ipdb, sys
import matplotlib.pyplot as plt
import seaborn as sns

c_cols = ["cycles","inst","stalls","l1h","l1m","l2m","l3m","br","brmissp","scalard","p128d","p256d","loads","stores"]
abbrv_c_cols = ["cycles","inst","stalls","l1h","l1m","l2m","l3m","br","brmissp","loads","stores"]
py_cols= ["inst","cycles","stalls","l1m","l2m","l3m","br","brmissp","scalars","scalard","vecs","vecd","loads","stores"]
abbrv_py_cols= ["inst","cycles","stalls","l1m","l2m","l3m","br","brmissp","loads","stores"]

def parse( path, cols=c_cols ):
    f = open( path, "r" )

    records = []
    options = {}
    for l in f:
        l = l.strip()
        if l.startswith( "Setting" ): continue
        if l.startswith( "Running" ):
            benchmark = l.split(".")[-1]
            parse_options = False
            options = {}
            iterations = 0
            continue
        if l.startswith( "Start time" ): continue
        if l.startswith( "Version=" ):
            version = l.split("=")[-1]
            if "iterations" in options: iterations = options['iterations']
            continue
        if l.startswith( "Interpreter:" ):
            interpreter = l.split( " " )[-1]
            continue
        if l.startswith( "Options:" ):
            parse_options = True
            continue
        if parse_options and l.startswith( "(" ):
            l = l.split("(")[-1].split(")")[0]
            param, value = l.split(",")
            if param[0] == "'": param = param[1:-1]
            try: options[param.strip()] = int(value.strip())
            except: options[param.strip()] = value.strip()
            if param == "iterations":
                iterations = int(value.strip())
            continue
        if parse_options and iterations > 0:
            if ('POLYBENCH_TIME' in options) and options['POLYBENCH_TIME'] == "True":
                measurements = [ float( l ) ]
            elif ('POLYBENCH_PAPI' in options) and options['POLYBENCH_PAPI'] == "True":
                measurements = list( map( float, l.split( " " ) ) )
            else: raise ValueError
            iterations -= 1
            records.append( [benchmark, interpreter, version, options] + measurements )
            continue
        raise ValueError

    df=pd.DataFrame(records,columns=["benchmark","interpreter","version","options"] + cols)
    df.benchmark=df.benchmark.str.replace("_2mm","2mm")
    df.benchmark=df.benchmark.str.replace("_3mm","3mm")
    df.benchmark=df.benchmark.str.replace("fdtd_2d","fdtd-2d")
    df.benchmark=df.benchmark.str.replace("heat_3d","heat-3d")
    df.benchmark=df.benchmark.str.replace("jacobi_1d","jacobi-1d")
    df.benchmark=df.benchmark.str.replace("jacobi_2d","jacobi-2d")
    df.benchmark=df.benchmark.str.replace("seidel_2d","seidel-2d")
    df.benchmark=df.benchmark.str.replace("floyd_warshall","floyd-warshall")
    df.drop( "options", axis=1, inplace=True )
    gb = df.groupby( ["benchmark","interpreter","version"] )
    df = gb.apply( lambda x: x.sort_values(by="cycles").iloc[0] )
#    df = df.groupby(level=range(5)).apply( lambda x: x.sort_values(by="cycles").iloc[0] ) # For each set of repetitions, retain the row with the best execution time
#    df = df[((gb.apply( lambda x: x-x.mean() ) / gb.transform("std")).abs().fillna(0) < 3).all(axis=1)]
#    df = df[(gb.apply( lambda x: x-x.mean() ).divide( gb.std() ).abs().fillna(0) <= 3).all( axis=1 ).values] # Discard observations which are more than 3*std away from the mean

#    return df.groupby( ["benchmark","interpreter","version"] ).mean()
    return df.reset_index(drop=True).set_index( ["benchmark","interpreter","version"] )

results_folder = "../../results/"
if __name__ == "__main__":
    df_O0=parse(results_folder + "run_all_C_O0.out",cols=abbrv_c_cols)
    df_O1=parse(results_folder + "run_all_C_O1.out",cols=c_cols)
    df_O3=parse(results_folder + "run_all_C_O3.out",cols=c_cols)
    df_O3novec=parse(results_folder + "run_all_C_O3_novec_skylake.out",cols=c_cols)
    df_pypy=parse(results_folder + "pypy-run-all.out",cols=py_cols)
    df_cpython=parse(results_folder + "cpython-run-all.out", cols=abbrv_py_cols)
    df_numpy_pypy=parse(results_folder + "numpy-run-all.out",cols=py_cols)
    df_numpy_cpython=parse(results_folder + "numpy-cpython-run-all.out", cols=py_cols )
    df_numpy_wf=parse(results_folder + "numpy-cpython-run-all.out", cols=py_cols )
    df=pd.concat( [df_O0,df_O1,df_O3novec,df_O3,df_pypy,df_cpython,df_numpy_pypy,df_numpy_cpython], keys=["-O0","-O1","-O3 -fno-tree-vectorize","-O3","Python","Python","Python","Python"], names=["gcc_opts"] )
    df.reset_index().set_index( ["interpreter","benchmark","gcc_opts","version"] ).sort_index(level=1).to_excel("/tmp/polybench_python.xls")
    df=df.reorder_levels([1,2,0,3])

    # Fix jacobi-1d and durbin: list is list_flattened
    df.reset_index(level=3,inplace=True)
    for k in ['jacobi-1d','durbin']:
        idx = df.index.get_loc( (k,"PyPy") ).argmax()
        df.version.iloc[idx] = "list_flattened"
    df.set_index("version",append=True,inplace=True)

    o1_reuse = ['atax','bicg','mvt','gemver','gesummv','trisolv','deriche']
    on_reuse = ["correlation","covariance","2mm","3mm","gemm","symm","trmm","syrk","syr2k","cholesky","gramschmidt","lu","ludcmp","floyd-warshall","nussinov","durbin","doitgen"]
    stencils = ["fdtd-2d","jacobi-1d","jacobi-2d","heat-3d","seidel-2d","adi"]
    shape_1 = ["2mm","3mm","adi","cholesky","doitgen","lu","mvt","nussinov","seidel-2d","trisolv","trmm"]

    # Mask: remove PoCC data points
    mask = ~(df.index.get_level_values(3).str.contains("pluto"))
    df2 = df[mask]
    df3 = df2.unstack([1,2,3]).cycles
    df3.columns=pd.Index(df3.columns)
    df4=df3.div( df3["C","-O3 -fno-tree-vectorize","baseline"], axis=0 )
    df4.rename( columns={ ('C','-O0','baseline'):'gcc -O0', ('C', '-O1', 'baseline'): "gcc -O1", ('C', '-O3 -fno-tree-vectorize', 'baseline'): "gcc -O3 -fno-tree-vectorize", ('C', '-O3', 'baseline'):"gcc -O3", ('PyPy', 'Python', 'list'):"PyPy nested lists", ('PyPy', 'Python', 'list_flattened'): "PyPy flattened lists" }, inplace=True )
    df4.drop( "gcc -O3 -fno-tree-vectorize", axis=1, inplace=True )

    sns.set_context( "paper" )
    df4.sort_values(by="PyPy flattened lists").plot(kind="bar",logy=True, color=sns.light_palette( "crimson", 3 ) + sns.light_palette( "royalblue", 5 ), edgecolor="k" )
    plt.axhline( 1.0, linestyle="--", color="k", linewidth=0.5, label="gcc -O3 -fno-tree-vectorize" )
    plt.legend()
    if len(sys.argv) > 1:
        plt.savefig( sys.argv[1], bbox_inches='tight' )
    else:
        plt.show()



==> images/fig-cpython-pypy-intel.py <==
import pandas as pd
import ipdb, sys
import matplotlib.pyplot as plt
import seaborn as sns

c_cols = ["cycles","inst","stalls","l1h","l1m","l2m","l3m","br","brmissp","scalard","p128d","p256d","loads","stores"]
abbrv_c_cols = ["cycles","inst","stalls","l1h","l1m","l2m","l3m","br","brmissp","loads","stores"]
py_cols= ["inst","cycles","stalls","l1m","l2m","l3m","br","brmissp","scalars","scalard","vecs","vecd","loads","stores"]
abbrv_py_cols= ["inst","cycles","stalls","l1m","l2m","l3m","br","brmissp","loads","stores"]

def parse( path, cols=c_cols ):
    f = open( path, "r" )

    records = []
    options = {}
    for l in f:
        l = l.strip()
        if l.startswith( "Setting" ): continue
        if l.startswith( "Running" ):
            benchmark = l.split(".")[-1]
            parse_options = False
            options = {}
            iterations = 0
            continue
        if l.startswith( "Start time" ): continue
        if l.startswith( "Version=" ):
            version = l.split("=")[-1]
            if "iterations" in options: iterations = options['iterations']
            continue
        if l.startswith( "Interpreter:" ):
            interpreter = l.split( " " )[-1]
            continue
        if l.startswith( "Options:" ):
            parse_options = True
            continue
        if parse_options and l.startswith( "(" ):
            l = l.split("(")[-1].split(")")[0]
            param, value = l.split(",")
            if param[0] == "'": param = param[1:-1]
            try: options[param.strip()] = int(value.strip())
            except: options[param.strip()] = value.strip()
            if param == "iterations":
                iterations = int(value.strip())
            continue
        if parse_options and iterations > 0:
            if ('POLYBENCH_TIME' in options) and options['POLYBENCH_TIME'] == "True":
                measurements = [ float( l ) ]
            elif ('POLYBENCH_PAPI' in options) and options['POLYBENCH_PAPI'] == "True":
                measurements = list( map( float, l.split( " " ) ) )
            else: raise ValueError
            iterations -= 1
            records.append( [benchmark, interpreter, version, options] + measurements )
            continue
        raise ValueError

    df=pd.DataFrame(records,columns=["benchmark","interpreter","version","options"] + cols)
    df.benchmark=df.benchmark.str.replace("_2mm","2mm")
    df.benchmark=df.benchmark.str.replace("_3mm","3mm")
    df.benchmark=df.benchmark.str.replace("fdtd_2d","fdtd-2d")
    df.benchmark=df.benchmark.str.replace("heat_3d","heat-3d")
    df.benchmark=df.benchmark.str.replace("jacobi_1d","jacobi-1d")
    df.benchmark=df.benchmark.str.replace("jacobi_2d","jacobi-2d")
    df.benchmark=df.benchmark.str.replace("seidel_2d","seidel-2d")
    df.benchmark=df.benchmark.str.replace("floyd_warshall","floyd-warshall")
    df.drop( "options", axis=1, inplace=True )
    gb = df.groupby( ["benchmark","interpreter","version"] )
    df = gb.apply( lambda x: x.sort_values(by="cycles").iloc[0] )
#    df = df.groupby(level=range(5)).apply( lambda x: x.sort_values(by="cycles").iloc[0] ) # For each set of repetitions, retain the row with the best execution time
#    df = df[((gb.apply( lambda x: x-x.mean() ) / gb.transform("std")).abs().fillna(0) < 3).all(axis=1)]
#    df = df[(gb.apply( lambda x: x-x.mean() ).divide( gb.std() ).abs().fillna(0) <= 3).all( axis=1 ).values] # Discard observations which are more than 3*std away from the mean

#    return df.groupby( ["benchmark","interpreter","version"] ).mean()
    return df.reset_index(drop=True).set_index( ["benchmark","interpreter","version"] )

results_folder = "../../results/"
if __name__ == "__main__":
    df_pypy=parse(results_folder + "pypy-run-all.out",cols=py_cols)
    df_cpython=parse(results_folder + "cpython-run-all.out", cols=abbrv_py_cols)

    # Limit results to those available for both interpreters
    df_cpython.reset_index( level=1, inplace=True )
    df_pypy.reset_index( level=1, inplace=True )
    df_pypy = df_pypy.reindex( df_cpython.index )
    df_cpython.set_index( "interpreter", append=True, inplace=True )
    df_cpython = df_cpython.reorder_levels( [0,2,1] )
    df_pypy.set_index( "interpreter", append=True, inplace=True )
    df_pypy = df_pypy.reorder_levels( [0,2,1] )

    df = pd.concat( [df_cpython, df_pypy] )
#    df=pd.concat( [df_O0,df_O1,df_O3novec,df_O3,df_pypy,df_cpython,df_numpy_pypy,df_numpy_cpython], keys=["-O0","-O1","-O3 -fno-tree-vectorize","-O3","Python","Python","Python","Python"], names=["gcc_opts"] )
#    df.reset_index().set_index( ["interpreter","benchmark","gcc_opts","version"] ).sort_index(level=1).to_excel("/tmp/polybench_python.xls")
#    df=df.reorder_levels([1,2,0,3])
#
#    # Fix jacobi-1d and durbin: list is list_flattened
#    df.reset_index(level=3,inplace=True)
#    for k in ['jacobi-1d','durbin']:
#        idx = df.index.get_loc( (k,"PyPy") ).argmax()
#        df.version.iloc[idx] = "list_flattened"
#    df.set_index("version",append=True,inplace=True)
#
#    o1_reuse = ['atax','bicg','mvt','gemver','gesummv','trisolv','deriche']
#    on_reuse = ["correlation","covariance","2mm","3mm","gemm","symm","trmm","syrk","syr2k","cholesky","gramschmidt","lu","ludcmp","floyd-warshall","nussinov","durbin","doitgen"]
#    stencils = ["fdtd-2d","jacobi-1d","jacobi-2d","heat-3d","seidel-2d","adi"]
#    shape_1 = ["2mm","3mm","adi","cholesky","doitgen","lu","mvt","nussinov","seidel-2d","trisolv","trmm"]
#
#    # Mask: remove PoCC data points
#    mask = ~(df.index.get_level_values(3).str.contains("pluto"))
#    df2 = df[mask]
#    df3 = df2.unstack([1,2,3]).cycles
#    df3.columns=pd.Index(df3.columns)
#    df4=df3.div( df3["C","-O3 -fno-tree-vectorize","baseline"], axis=0 )
#    df4.rename( columns={ ('C','-O0','baseline'):'gcc -O0', ('C', '-O1', 'baseline'): "gcc -O1", ('C', '-O3 -fno-tree-vectorize', 'baseline'): "gcc -O3 -fno-tree-vectorize", ('C', '-O3', 'baseline'):"gcc -O3", ('PyPy', 'Python', 'list'):"PyPy nested lists", ('PyPy', 'Python', 'list_flattened'): "PyPy flattened lists" }, inplace=True )
#    df4.drop( "gcc -O3 -fno-tree-vectorize", axis=1, inplace=True )
#
#    sns.set_context( "paper" )
#    df4.sort_values(by="PyPy flattened lists").plot(kind="bar",logy=True, color=sns.light_palette( "crimson", 3 ) + sns.light_palette( "royalblue", 5 ), edgecolor="k" )
#    plt.axhline( 1.0, linestyle="--", color="k", linewidth=0.5, label="gcc -O3 -fno-tree-vectorize" )
#    plt.legend()
#    if len(sys.argv) > 1:
#        plt.savefig( sys.argv[1], bbox_inches='tight' )
#    else:
#        plt.show()
#


==> images/fig-nested-vs-flattened.py <==
import pandas as pd
import ipdb, sys
import matplotlib.pyplot as plt
import seaborn as sns
import numpy as np

c_cols = ["cycles","inst","stalls","l1h","l1m","l2m","l3m","br","brmissp","scalard","p128d","p256d","loads","stores"]
py_cols= ["inst","cycles","stalls","l1m","l2m","l3m","br","brmissp","scalars","scalard","vecs","vecd","loads","stores"]

def parse( path, cols=c_cols ):
    f = open( path, "r" )

    records = []
    options = {}
    for l in f:
        l = l.strip()
        if l.startswith( "Setting" ): continue
        if l.startswith( "Running" ):
            benchmark = l.split(".")[-1]
            parse_options = False
            options = {}
            iterations = 0
            continue
        if l.startswith( "Start time" ): continue
        if l.startswith( "Version=" ):
            version = l.split("=")[-1]
            if "iterations" in options: iterations = options['iterations']
            continue
        if l.startswith( "Interpreter:" ):
            interpreter = l.split( " " )[-1]
            continue
        if l.startswith( "Options:" ):
            parse_options = True
            continue
        if parse_options and l.startswith( "(" ):
            l = l.split("(")[-1].split(")")[0]
            param, value = l.split(",")
            if param[0] == "'": param = param[1:-1]
            try: options[param.strip()] = int(value.strip())
            except: options[param.strip()] = value.strip()
            if param == "iterations":
                iterations = int(value.strip())
            continue
        if parse_options and iterations > 0:
            if ('POLYBENCH_TIME' in options) and options['POLYBENCH_TIME'] == "True":
                measurements = [ float( l ) ]
            elif ('POLYBENCH_PAPI' in options) and options['POLYBENCH_PAPI'] == "True":
                measurements = list( map( float, l.split( " " ) ) )
            else: raise ValueError
            iterations -= 1
            records.append( [benchmark, interpreter, version, options] + measurements )
            continue
        raise ValueError

    df=pd.DataFrame(records,columns=["benchmark","interpreter","version","options"] + cols)
    df.benchmark=df.benchmark.str.replace("_2mm","2mm")
    df.benchmark=df.benchmark.str.replace("_3mm","3mm")
    df.benchmark=df.benchmark.str.replace("fdtd_2d","fdtd-2d")
    df.benchmark=df.benchmark.str.replace("heat_3d","heat-3d")
    df.benchmark=df.benchmark.str.replace("jacobi_1d","jacobi-1d")
    df.benchmark=df.benchmark.str.replace("jacobi_2d","jacobi-2d")
    df.benchmark=df.benchmark.str.replace("seidel_2d","seidel-2d")
    df.benchmark=df.benchmark.str.replace("floyd_warshall","floyd-warshall")
    df.drop( "options", axis=1, inplace=True )
    gb = df.groupby( ["benchmark","interpreter","version"] )
    df = gb.apply( lambda x: x.sort_values(by="cycles").iloc[0] )
#    df = df.groupby(level=range(5)).apply( lambda x: x.sort_values(by="cycles").iloc[0] ) # For each set of repetitions, retain the row with the best execution time
#    df = df[((gb.apply( lambda x: x-x.mean() ) / gb.transform("std")).abs().fillna(0) < 3).all(axis=1)]
#    df = df[(gb.apply( lambda x: x-x.mean() ).divide( gb.std() ).abs().fillna(0) <= 3).all( axis=1 ).values] # Discard observations which are more than 3*std away from the mean

#    return df.groupby( ["benchmark","interpreter","version"] ).mean()
    return df.reset_index(drop=True).set_index( ["benchmark","interpreter","version"] )

results_folder = "../../results/"
if __name__ == "__main__":
    df_O1=parse(results_folder + "run_all_C_O1.out",cols=c_cols)
    df_O3=parse(results_folder + "run_all_C_O3.out",cols=c_cols)
    df_O3novec=parse(results_folder + "run_all_C_O3_novec_skylake.out",cols=c_cols)
    df_pypy=parse(results_folder + "pypy-run-all.out",cols=py_cols)
    df_numpy_pypy=parse(results_folder + "numpy-run-all.out",cols=py_cols)
    df_numpy_cpython=parse(results_folder + "numpy-cpython-run-all.out", cols=py_cols )
    df=pd.concat( [df_O1,df_O3novec,df_O3,df_pypy,df_numpy_pypy,df_numpy_cpython], keys=["-O1","-O3 -fno-tree-vectorize","-O3","Python","Python","Python"], names=["gcc opts"] )
    df.reset_index().set_index( ["interpreter","benchmark","gcc opts","version"] ).sort_index(level=1).to_excel("/tmp/polybench_python.xls")

    o1_reuse = ['atax','bicg','mvt','gemver','gesummv','trisolv','deriche']
    on_reuse = ["correlation","covariance","2mm","3mm","gemm","symm","trmm","syrk","syr2k","cholesky","gramschmidt","lu","ludcmp","floyd-warshall","nussinov","durbin","doitgen"]
    stencils = ["fdtd-2d","jacobi-1d","jacobi-2d","heat-3d","seidel-2d","adi"]
    shape_1 = ["2mm","3mm","adi","cholesky","doitgen","lu","mvt","nussinov","seidel-2d","trisolv","trmm"]
    shape_2 = ["gesummv", "bicg", "syr2k", "ludcmp", "correlation", "covariance", "gramschmidt", "floyd-warshall", "symm"]
    shape_3 = ["jacobi-1d", "durbin", "atax", "gemver", "deriche", "syrk", "gemm", "fdtd-2d", "jacobi-2d", "heat-3d"]
    sel_columns = ['cycles','inst','loads','l2m','l3m', 'stalls', 'integer']

    # Mask: remove PoCC and NumPy data points
    df = df[~(df.index.get_level_values(3).str.contains("pluto")) & (df.index.get_level_values(3) != "numpy")]
    df=df.reorder_levels([1,2,0,3])
    df2=pd.concat( [df.xs("list",level=3,drop_level=False),df.xs( "list_flattened", level=3, drop_level=False )] ).reset_index( level=[1,2], drop=True ).unstack().swaplevel(axis=1)

    groupby_dict = dict()
    for k in o1_reuse: groupby_dict[k] = "memory bound"
    for k in on_reuse: groupby_dict[k] = "compute bound"
    for k in stencils: groupby_dict[k] = "stencils"
    df3 = df2.groupby( groupby_dict ).sum()
    df3=df3.swaplevel(axis=1)
    int_column = df3.inst-df3.br-df3.scalard-df3.loads-df3.stores
    new_index = pd.MultiIndex( [["list","list_flattened"],["integer"]],  [[0,1],[0,0]] )
    int_column.columns = new_index
    df3=df3.swaplevel(axis=1)
    df3 = pd.concat( [df3, int_column], axis=1 )
    df4 = df3.list / df3.list_flattened

    mean_row = (df2.list / df2.list_flattened).mean()
    mean_row.name="aggregate"
    df5 = df4.append(mean_row)[sel_columns].dropna()

    sns.set_context( "paper" )
    df5[sel_columns].T.plot(kind="bar",logy=False, colormap=sns.light_palette( "crimson", as_cmap=True ), edgecolor="k", rot=0 )
    plt.axhline(1.0, linestyle="--", color="k", linewidth=.5 )
    plt.ylabel( "Normalized axis" )
    if len(sys.argv) > 1:
        plt.savefig( sys.argv[1], bbox_inches='tight' )
    else:
        plt.show()



==> images/fig-numpy.py <==
import pandas as pd
import ipdb, sys
import matplotlib.pyplot as plt
import seaborn as sns

c_cols = ["cycles","inst","stalls","l1h","l1m","l2m","l3m","br","brmissp","scalard","p128d","p256d","loads","stores"]
py_cols= ["inst","cycles","stalls","l1m","l2m","l3m","br","brmissp","scalars","scalard","vecs","vecd","loads","stores"]
py_fp_cols= ["inst","cycles","stalls","l1m","l2m","l3m","br","brmissp","scalars_trash","scalard_trash","scalard","p128d","p256d","loads","stores"]

def parse( path, cols=c_cols ):
    f = open( path, "r" )

    records = []
    options = {}
    for l in f:
        l = l.strip()
        if l.startswith( "Setting" ): continue
        if l.startswith( "Running" ):
            benchmark = l.split(".")[-1]
            parse_options = False
            options = {}
            iterations = 0
            continue
        if l.startswith( "Start time" ): continue
        if l.startswith( "Version=" ):
            version = l.split("=")[-1]
            if "iterations" in options: iterations = options['iterations']
            continue
        if l.startswith( "Interpreter:" ):
            interpreter = l.split( " " )[-1]
            continue
        if l.startswith( "Options:" ):
            parse_options = True
            continue
        if parse_options and l.startswith( "(" ):
            l = l.split("(")[-1].split(")")[0]
            param, value = l.split(",")
            if param[0] == "'": param = param[1:-1]
            try: options[param.strip()] = int(value.strip())
            except: options[param.strip()] = value.strip()
            if param == "iterations":
                iterations = int(value.strip())
            continue
        if parse_options and iterations > 0:
            if ('POLYBENCH_TIME' in options) and options['POLYBENCH_TIME'] == "True":
                measurements = [ float( l ) ]
            elif ('POLYBENCH_PAPI' in options) and options['POLYBENCH_PAPI'] == "True":
                measurements = list( map( float, l.split( " " ) ) )
            else: raise ValueError
            iterations -= 1
            records.append( [benchmark, interpreter, version, options] + measurements )
            continue
        raise ValueError

    df=pd.DataFrame(records,columns=["benchmark","interpreter","version","options"] + cols)
    df.benchmark=df.benchmark.str.replace("_2mm","2mm")
    df.benchmark=df.benchmark.str.replace("_3mm","3mm")
    df.benchmark=df.benchmark.str.replace("fdtd_2d","fdtd-2d")
    df.benchmark=df.benchmark.str.replace("heat_3d","heat-3d")
    df.benchmark=df.benchmark.str.replace("jacobi_1d","jacobi-1d")
    df.benchmark=df.benchmark.str.replace("jacobi_2d","jacobi-2d")
    df.benchmark=df.benchmark.str.replace("seidel_2d","seidel-2d")
    df.benchmark=df.benchmark.str.replace("floyd_warshall","floyd-warshall")
    df.drop( "options", axis=1, inplace=True )
    gb = df.groupby( ["benchmark","interpreter","version"] )
    df = gb.apply( lambda x: x.sort_values(by="cycles").iloc[0] )
#    df = df.groupby(level=range(5)).apply( lambda x: x.sort_values(by="cycles").iloc[0] ) # For each set of repetitions, retain the row with the best execution time
#    df = df[((gb.apply( lambda x: x-x.mean() ) / gb.transform("std")).abs().fillna(0) < 3).all(axis=1)]
#    df = df[(gb.apply( lambda x: x-x.mean() ).divide( gb.std() ).abs().fillna(0) <= 3).all( axis=1 ).values] # Discard observations which are more than 3*std away from the mean

#    return df.groupby( ["benchmark","interpreter","version"] ).mean()
    return df.reset_index(drop=True).set_index( ["benchmark","interpreter","version"] )

results_folder = "../../results/"
if __name__ == "__main__":
    df_O3=parse(results_folder + "run_all_C_O3.out",cols=c_cols)
    df_O3novec=parse(results_folder + "run_all_C_O3_novec_skylake.out",cols=c_cols)
    df_pypy=parse(results_folder + "pypy-run-all.out",cols=py_cols)
    df_pypy_np = parse( results_folder + "numpy-run-all.out", cols=py_cols)
    df_numpy=parse(results_folder + "numpy-cpython-run-all.out",cols=py_cols)
    df_numpy_wf=parse(results_folder + "python3-numpy-wavefront.out",cols=py_fp_cols)

    # Mix numpy_wf with numpy for this figure
    df_numpy_wf.reset_index(level=2,inplace=True)
    df_numpy_wf.version = df_numpy_wf.version.str.replace( "numpy_wf", "numpy" )
    df_numpy_wf.set_index("version",append=True,inplace=True)

    df=pd.concat( [df_O3novec,df_O3,df_pypy,df_numpy,df_numpy_wf], keys=["-O3 -fno-tree-vectorize","-O3","Python","Python","Python"], names=["gcc opts"] )
    df.reset_index().set_index( ["interpreter","benchmark","gcc opts","version"] ).sort_index(level=1).to_excel("/tmp/polybench_python.xls")

    o1_reuse = ['atax','bicg','mvt','gemver','gesummv','trisolv','deriche']
    on_reuse = ["correlation","covariance","2mm","3mm","gemm","symm","trmm","syrk","syr2k","cholesky","gramschmidt","lu","ludcmp","floyd-warshall","nussinov","durbin","doitgen"]
    stencils = ["fdtd-2d","jacobi-1d","jacobi-2d","heat-3d","seidel-2d","adi"]
    shape_1 = ["2mm","3mm","adi","cholesky","doitgen","lu","mvt","nussinov","seidel-2d","trisolv","trmm"]
    shape_2 = ["jacobi-1d", "durbin", "atax", "gemver", "deriche", "syrk", "gemm", "fdtd-2d", "jacobi-2d", "heat-3d"]
    shape_3 = ["gesummv", "bicg", "syr2k", "ludcmp", "correlation", "covariance", "gramschmidt", "floyd-warshall", "symm"]

    # Mask: remove PoCC and NumPy data points and the non-flattened version
    df=df.reorder_levels([1,2,0,3])

    # Fix jacobi-1d and durbin: list is list_flattened
    df.reset_index(level=3,inplace=True)
    for k in ['jacobi-1d','durbin']:
        row = df.loc[k,'PyPy']
        row.version[row.version=="list"] = "list_flattened"
    df.set_index("version",append=True,inplace=True)

    mask = (df.index.get_level_values(3) == "baseline") | (df.index.get_level_values(3)=="list_flattened") | (df.index.get_level_values(3).str.contains("numpy"))
    df2= df[mask]
    # Remove redundancy between numpy and numpy_wf. Keep best execution time.
    df3 = df2.groupby( level=[0,1,2,3] ).apply( lambda x: x.sort_values(by="cycles").iloc[0] )

    df4 = df3.div(df3.xs( ["C","-O3 -fno-tree-vectorize","baseline"], level=[1,2,3] ))
    df5 = df4.stack().unstack([1,2,3])
    df5.columns = pd.Index( df5.columns )
    df5.rename( columns={ ('C', '-O1', 'baseline'): "gcc -O1", ('C', '-O3 -fno-tree-vectorize', 'baseline'): "gcc -O3 -fno-tree-vectorize", ('C', '-O3', 'baseline'):"gcc -O3", ('PyPy', 'Python', 'list'):"PyPy nested lists", ('PyPy', 'Python', 'list_flattened'): "PyPy flattened lists", ('PyPy','Python','load_elimination'): "PyPy with manual load elimination", ('CPython','Python','numpy'):'CPython/NumPy' }, inplace=True )
    df5.drop( "gcc -O3 -fno-tree-vectorize", axis=1, inplace=True )
    df6 = df5.unstack().swaplevel(axis=1)
    df7=df6[:].cycles.sort_values(by="CPython/NumPy")

    sns.set_context( "paper" )
    df7.plot(kind="bar",logy=True, colormap=sns.light_palette( "crimson", as_cmap=True), edgecolor="k", rot=90 )
    plt.ylabel( "Normalized axis" )
    plt.axhline( 1.0, linestyle="--", color="k", linewidth=.5, label="gcc -O3 -fno-tree-vectorize" )
    plt.legend()
    if len(sys.argv) > 1:
        plt.savefig( sys.argv[1], bbox_inches='tight' )
    else:
        plt.show()



==> images/fig-pluto.py <==
import pandas as pd
import ipdb, sys
import matplotlib.pyplot as plt
import seaborn as sns

c_cols = ["cycles","inst","stalls","l1h","l1m","l2m","l3m","br","brmissp","scalard","p128d","p256d","loads","stores"]
py_cols= ["inst","cycles","stalls","l1m","l2m","l3m","br","brmissp","scalars","scalard","vecs","vecd","loads","stores"]
py_fp_cols= ["inst","cycles","stalls","l1m","l2m","l3m","br","brmissp","scalars_trash","scalard_trash","scalard","p128d","p256d","loads","stores"]

def parse( path, cols=c_cols ):
    f = open( path, "r" )

    records = []
    options = {}
    for l in f:
        l = l.strip()
        if l.startswith( "Setting" ): continue
        if l.startswith( "Running" ):
            benchmark = l.split(".")[-1]
            parse_options = False
            options = {}
            iterations = 0
            continue
        if l.startswith( "Start time" ): continue
        if l.startswith( "Version=" ):
            version = l.split("=")[-1]
            if "iterations" in options: iterations = options['iterations']
            continue
        if l.startswith( "Interpreter:" ):
            interpreter = l.split( " " )[-1]
            continue
        if l.startswith( "Options:" ):
            parse_options = True
            continue
        if parse_options and l.startswith( "(" ):
            l = l.split("(")[-1].split(")")[0]
            param, value = l.split(",")
            if param[0] == "'": param = param[1:-1]
            try: options[param.strip()] = int(value.strip())
            except: options[param.strip()] = value.strip()
            if param == "iterations":
                iterations = int(value.strip())
            continue
        if parse_options and iterations > 0:
            if ('POLYBENCH_TIME' in options) and options['POLYBENCH_TIME'] == "True":
                measurements = [ float( l ) ]
            elif ('POLYBENCH_PAPI' in options) and options['POLYBENCH_PAPI'] == "True":
                measurements = list( map( float, l.split( " " ) ) )
            else: raise ValueError
            iterations -= 1
            records.append( [benchmark, interpreter, version, options] + measurements )
            continue
        raise ValueError

    df=pd.DataFrame(records,columns=["benchmark","interpreter","version","options"] + cols)
    df.benchmark=df.benchmark.str.replace("_2mm","2mm")
    df.benchmark=df.benchmark.str.replace("_3mm","3mm")
    df.benchmark=df.benchmark.str.replace("fdtd_2d","fdtd-2d")
    df.benchmark=df.benchmark.str.replace("heat_3d","heat-3d")
    df.benchmark=df.benchmark.str.replace("jacobi_1d","jacobi-1d")
    df.benchmark=df.benchmark.str.replace("jacobi_2d","jacobi-2d")
    df.benchmark=df.benchmark.str.replace("seidel_2d","seidel-2d")
    df.benchmark=df.benchmark.str.replace("floyd_warshall","floyd-warshall")
    df.drop( "options", axis=1, inplace=True )
    gb = df.groupby( ["benchmark","interpreter","version"] )
    df = gb.apply( lambda x: x.sort_values(by="cycles").iloc[0] )
#    df = df.groupby(level=range(5)).apply( lambda x: x.sort_values(by="cycles").iloc[0] ) # For each set of repetitions, retain the row with the best execution time
#    df = df[((gb.apply( lambda x: x-x.mean() ) / gb.transform("std")).abs().fillna(0) < 3).all(axis=1)]
#    df = df[(gb.apply( lambda x: x-x.mean() ).divide( gb.std() ).abs().fillna(0) <= 3).all( axis=1 ).values] # Discard observations which are more than 3*std away from the mean

#    return df.groupby( ["benchmark","interpreter","version"] ).mean()
    return df.reset_index(drop=True).set_index( ["benchmark","interpreter","version"] )

results_folder = "../../results/"
if __name__ == "__main__":
    df_O3=parse(results_folder + "run_all_C_O3.out",cols=c_cols)
    df_O3novec=parse(results_folder + "run_all_C_O3_novec_skylake.out",cols=c_cols)
    df_pypy=parse(results_folder + "pypy-run-all.out",cols=py_cols)
    df_scalpriv=parse(results_folder + "pypy-pluto-scalpriv.out", cols=py_fp_cols )
    df_maxfuse=parse(results_folder + "pypy-pluto-maxfuse.out", cols=py_fp_cols )
    df_vector=parse(results_folder + "pypy-pluto-prevector.out", cols=py_fp_cols )

    df=pd.concat( [df_O3novec,df_O3,df_pypy,df_scalpriv,df_maxfuse,df_vector], keys=["-O3 -fno-tree-vectorize","-O3","Python","Python","Python","Python"], names=["gcc opts"] )
    df.reset_index().set_index( ["interpreter","benchmark","gcc opts","version"] ).sort_index(level=1).to_excel("/tmp/polybench_python.xls")

    o1_reuse = ['atax','bicg','mvt','gemver','gesummv','trisolv','deriche']
    on_reuse = ["correlation","covariance","2mm","3mm","gemm","symm","trmm","syrk","syr2k","cholesky","gramschmidt","lu","ludcmp","floyd-warshall","nussinov","durbin","doitgen"]
    stencils = ["fdtd-2d","jacobi-1d","jacobi-2d","heat-3d","seidel-2d","adi"]
    shape_1 = ["2mm","3mm","adi","cholesky","doitgen","lu","mvt","nussinov","seidel-2d","trisolv","trmm"]
    shape_2 = ["jacobi-1d", "durbin", "atax", "gemver", "deriche", "syrk", "gemm", "fdtd-2d", "jacobi-2d", "heat-3d"]
    shape_3 = ["gesummv", "bicg", "syr2k", "ludcmp", "correlation", "covariance", "gramschmidt", "floyd-warshall", "symm"]

    # Mask: remove PoCC and NumPy data points and the non-flattened version
    df=df.reorder_levels([1,2,0,3])

    # Fix jacobi-1d and durbin: list is list_flattened
#    df.reset_index(level=3,inplace=True)
#    for k in ['jacobi-1d','durbin']:
#        row = df.loc[k,'PyPy']
#        row.version[row.version=="list"] = "list_flattened"
#    df.set_index("version",append=True,inplace=True)

    mask = (df.index.get_level_values(3) == "baseline") | (df.index.get_level_values(3)=="list_flattened") | (df.index.get_level_values(3)=="list_flattened_pluto") | (df.index.get_level_values(3)=="pluto_maxfuse")|(df.index.get_level_values(3)=="pluto_vectorizer")
    df2=df[mask]
    # Remove redundancy between numpy and numpy_wf. Keep best execution time.
    df3 = df2.groupby( level=[0,1,2,3] ).apply( lambda x: x.sort_values(by="cycles").iloc[0] )

    df4 = df3.div(df3.xs( ["C","-O3 -fno-tree-vectorize","baseline"], level=[1,2,3] ))
    df5 = df4.stack().unstack([1,2,3])
    df5.columns = pd.Index( df5.columns )
    df5.rename( columns={ ('C', '-O1', 'baseline'): "gcc -O1", ('C', '-O3 -fno-tree-vectorize', 'baseline'): "gcc -O3 -fno-tree-vectorize", ('C', '-O3', 'baseline'):"gcc -O3", ('PyPy', 'Python', 'list'):"PyPy nested lists", ('PyPy', 'Python', 'list_flattened'): "PyPy", ('PyPy','Python','load_elimination'): "PyPy with manual load elimination", ('CPython','Python','numpy'):'CPython/NumPy', ("PyPy","Python","list_flattened_pluto"): "PoCC fusion / PyPy", ("PyPy","Python","pluto_vectorizer"): "PoCC vectorizer / PyPy", ("PyPy","Python","pluto_maxfuse"): "PoCC maxfuse / PyPy" }, inplace=True )
    df5.drop( "gcc -O3 -fno-tree-vectorize", axis=1, inplace=True )
    df5 = df5[["gcc -O3", "PyPy", "PoCC maxfuse / PyPy", "PoCC fusion / PyPy", "PoCC vectorizer / PyPy"]]
    df6 = df5.unstack().swaplevel(axis=1)
    df7=df6[:].cycles#.sort_values(by="CPython/NumPy")

    sns.set_context( "paper" )
    df7.plot(kind="bar",logy=True, colormap=sns.light_palette( "crimson", as_cmap=True), edgecolor="k", rot=90 )
    plt.ylabel( "Normalized axis" )
    plt.axhline( 1.0, linestyle="--", color="k", linewidth=.5, label="gcc -O3 -fno-tree-vectorize" )
    plt.legend()
    if len(sys.argv) > 1:
        plt.savefig( sys.argv[1], bbox_inches='tight' )
    else:
        plt.show()



==> images/fig-ratios.py <==
import pandas as pd
import ipdb, sys
import matplotlib.pyplot as plt
import seaborn as sns
import scipy.stats

c_cols = ["cycles","inst","stalls","l1h","l1m","l2m","l3m","br","brmissp","scalard","p128d","p256d","loads","stores"]
abbrv_c_cols = ["cycles","inst","stalls","l1h","l1m","l2m","l3m","br","brmissp","loads","stores"]
py_cols= ["inst","cycles","stalls","l1m","l2m","l3m","br","brmissp","scalars","scalard","vecs","vecd","loads","stores"]

def parse( path, cols=c_cols ):
    f = open( path, "r" )

    records = []
    options = {}
    for l in f:
        l = l.strip()
        if l.startswith( "Setting" ): continue
        if l.startswith( "Running" ):
            benchmark = l.split(".")[-1]
            parse_options = False
            options = {}
            iterations = 0
            continue
        if l.startswith( "Start time" ): continue
        if l.startswith( "Version=" ):
            version = l.split("=")[-1]
            if "iterations" in options: iterations = options['iterations']
            continue
        if l.startswith( "Interpreter:" ):
            interpreter = l.split( " " )[-1]
            continue
        if l.startswith( "Options:" ):
            parse_options = True
            continue
        if parse_options and l.startswith( "(" ):
            l = l.split("(")[-1].split(")")[0]
            param, value = l.split(",")
            if param[0] == "'": param = param[1:-1]
            try: options[param.strip()] = int(value.strip())
            except: options[param.strip()] = value.strip()
            if param == "iterations":
                iterations = int(value.strip())
            continue
        if parse_options and iterations > 0:
            if ('POLYBENCH_TIME' in options) and options['POLYBENCH_TIME'] == "True":
                measurements = [ float( l ) ]
            elif ('POLYBENCH_PAPI' in options) and options['POLYBENCH_PAPI'] == "True":
                measurements = list( map( float, l.split( " " ) ) )
            else: raise ValueError
            iterations -= 1
            records.append( [benchmark, interpreter, version, options] + measurements )
            continue
        raise ValueError

    df=pd.DataFrame(records,columns=["benchmark","interpreter","version","options"] + cols)
    df.benchmark=df.benchmark.str.replace("_2mm","2mm")
    df.benchmark=df.benchmark.str.replace("_3mm","3mm")
    df.benchmark=df.benchmark.str.replace("fdtd_2d","fdtd-2d")
    df.benchmark=df.benchmark.str.replace("heat_3d","heat-3d")
    df.benchmark=df.benchmark.str.replace("jacobi_1d","jacobi-1d")
    df.benchmark=df.benchmark.str.replace("jacobi_2d","jacobi-2d")
    df.benchmark=df.benchmark.str.replace("seidel_2d","seidel-2d")
    df.benchmark=df.benchmark.str.replace("floyd_warshall","floyd-warshall")
    df.drop( "options", axis=1, inplace=True )
    gb = df.groupby( ["benchmark","interpreter","version"] )
    df = gb.apply( lambda x: x.sort_values(by="cycles").iloc[0] )
#    df = df.groupby(level=range(5)).apply( lambda x: x.sort_values(by="cycles").iloc[0] ) # For each set of repetitions, retain the row with the best execution time
#    df = df[((gb.apply( lambda x: x-x.mean() ) / gb.transform("std")).abs().fillna(0) < 3).all(axis=1)]
#    df = df[(gb.apply( lambda x: x-x.mean() ).divide( gb.std() ).abs().fillna(0) <= 3).all( axis=1 ).values] # Discard observations which are more than 3*std away from the mean

#    return df.groupby( ["benchmark","interpreter","version"] ).mean()
    return df.reset_index(drop=True).set_index( ["benchmark","interpreter","version"] )

results_folder = "../../results/"
if __name__ == "__main__":
    df_O0=parse(results_folder + "run_all_C_O0.out",cols=abbrv_c_cols)
    df_O1=parse(results_folder + "run_all_C_O1.out",cols=c_cols)
    df_O3=parse(results_folder + "run_all_C_O3.out",cols=c_cols)
    df_O3.drop( "pluto", level=2, inplace=True )
    df_O3_pluto = parse( results_folder + "run_all_C_O3_prevector.out", cols=c_cols)
    df_O3novec=parse(results_folder + "run_all_C_O3_novec_skylake.out",cols=c_cols)
    df_pypy=parse(results_folder + "pypy-run-all.out",cols=py_cols)
    df_le=parse(results_folder + "pypy-load-elimination.out",cols=py_cols)
    df_le.drop( "list_flattened", level=2, inplace=True )
    df=pd.concat( [df_O0,df_O1,df_O3novec,df_O3,df_O3_pluto,df_pypy,df_le], keys=["-O0","-O1","-O3 -fno-tree-vectorize","-O3","-O3","Python","Python"], names=["gcc opts"] )
    df.reset_index().set_index( ["interpreter","benchmark","gcc opts","version"] ).sort_index(level=1).to_excel("/tmp/polybench_python.xls")

    o1_reuse = ['atax','bicg','mvt','gemver','gesummv','trisolv','deriche']
    on_reuse = ["correlation","covariance","2mm","3mm","gemm","symm","trmm","syrk","syr2k","cholesky","gramschmidt","lu","ludcmp","floyd-warshall","nussinov","durbin","doitgen"]
    stencils = ["fdtd-2d","jacobi-1d","jacobi-2d","heat-3d","seidel-2d","adi"]
    shape_1 = ["2mm","3mm","adi","cholesky","doitgen","lu","mvt","nussinov","seidel-2d","trisolv","trmm"]
    shape_2 = ["gesummv", "bicg", "syr2k", "ludcmp", "correlation", "covariance", "gramschmidt", "floyd-warshall", "symm"]
    shape_3 = ["jacobi-1d", "durbin", "atax", "gemver", "deriche", "syrk", "gemm", "fdtd-2d", "jacobi-2d", "heat-3d"]

    # Mask: remove PoCC and NumPy data points and the non-flattened version
    df=df.reorder_levels([1,2,0,3])
    mask = (df.index.get_level_values(3) == "baseline") | (df.index.get_level_values(3)=="list_flattened")
    df2= df[mask]
    df3 = df2.div(df2.xs( ["C","-O3 -fno-tree-vectorize","baseline"], level=[1,2,3] ))
    df4 = df3.stack().unstack([1,2,3])
    df4.columns = pd.Index( df4.columns )
    df4.rename( columns={ ('C', '-O1', 'baseline'): "gcc -O1", ('C', '-O3 -fno-tree-vectorize', 'baseline'): "gcc -O3 -fno-tree-vectorize", ('C', '-O3', 'baseline'):"gcc -O3", ('PyPy', 'Python', 'list'):"PyPy nested lists", ('PyPy', 'Python', 'list_flattened'): "PyPy flattened lists", ('PyPy','Python','load_elimination'): "PyPy with manual load elimination", ("C","-O0","baseline"): "gcc -O0" }, inplace=True )
    df4.drop( "gcc -O3 -fno-tree-vectorize", axis=1, inplace=True )
    df5 = df4.unstack().swaplevel(axis=1)

    sel_cols = ["inst","loads","stores","br"]
    df6=df5[sel_cols].apply( scipy.stats.gmean ).unstack()
#    df6['IPC of baseline']=(df2.inst/df2.cycles).loc[shape_1].xs("-O3 -fno-tree-vectorize",level=2).reset_index([1,2],drop=True)

    sns.set_context( "paper" )
    df6.plot(kind="bar",logy=False, colormap=sns.light_palette( "crimson", as_cmap=True ), edgecolor="k", rot=30 )
    plt.ylabel( "Normalized axis" )
    plt.axhline( 1.0, linestyle="--", color="k", linewidth=.5, label="gcc -O3 -fno-tree-vectorize" )
    plt.legend()
    if len(sys.argv) > 1:
        plt.savefig( sys.argv[1], bbox_inches='tight' )
    else:
        plt.show()



==> images/fig-shape1.py <==
import pandas as pd
import ipdb, sys
import matplotlib.pyplot as plt
import seaborn as sns

c_cols = ["cycles","inst","stalls","l1h","l1m","l2m","l3m","br","brmissp","scalard","p128d","p256d","loads","stores"]
abbrv_c_cols = ["cycles","inst","stalls","l1h","l1m","l2m","l3m","br","brmissp","loads","stores"]
py_cols= ["inst","cycles","stalls","l1m","l2m","l3m","br","brmissp","scalars","scalard","vecs","vecd","loads","stores"]

def parse( path, cols=c_cols ):
    f = open( path, "r" )

    records = []
    options = {}
    for l in f:
        l = l.strip()
        if l.startswith( "Setting" ): continue
        if l.startswith( "Running" ):
            benchmark = l.split(".")[-1]
            parse_options = False
            options = {}
            iterations = 0
            continue
        if l.startswith( "Start time" ): continue
        if l.startswith( "Version=" ):
            version = l.split("=")[-1]
            if "iterations" in options: iterations = options['iterations']
            continue
        if l.startswith( "Interpreter:" ):
            interpreter = l.split( " " )[-1]
            continue
        if l.startswith( "Options:" ):
            parse_options = True
            continue
        if parse_options and l.startswith( "(" ):
            l = l.split("(")[-1].split(")")[0]
            param, value = l.split(",")
            if param[0] == "'": param = param[1:-1]
            try: options[param.strip()] = int(value.strip())
            except: options[param.strip()] = value.strip()
            if param == "iterations":
                iterations = int(value.strip())
            continue
        if parse_options and iterations > 0:
            if ('POLYBENCH_TIME' in options) and options['POLYBENCH_TIME'] == "True":
                measurements = [ float( l ) ]
            elif ('POLYBENCH_PAPI' in options) and options['POLYBENCH_PAPI'] == "True":
                measurements = list( map( float, l.split( " " ) ) )
            else: raise ValueError
            iterations -= 1
            records.append( [benchmark, interpreter, version, options] + measurements )
            continue
        raise ValueError

    df=pd.DataFrame(records,columns=["benchmark","interpreter","version","options"] + cols)
    df.benchmark=df.benchmark.str.replace("_2mm","2mm")
    df.benchmark=df.benchmark.str.replace("_3mm","3mm")
    df.benchmark=df.benchmark.str.replace("fdtd_2d","fdtd-2d")
    df.benchmark=df.benchmark.str.replace("heat_3d","heat-3d")
    df.benchmark=df.benchmark.str.replace("jacobi_1d","jacobi-1d")
    df.benchmark=df.benchmark.str.replace("jacobi_2d","jacobi-2d")
    df.benchmark=df.benchmark.str.replace("seidel_2d","seidel-2d")
    df.benchmark=df.benchmark.str.replace("floyd_warshall","floyd-warshall")
    df.drop( "options", axis=1, inplace=True )
    gb = df.groupby( ["benchmark","interpreter","version"] )
    df = gb.apply( lambda x: x.sort_values(by="cycles").iloc[0] )
#    df = df.groupby(level=range(5)).apply( lambda x: x.sort_values(by="cycles").iloc[0] ) # For each set of repetitions, retain the row with the best execution time
#    df = df[((gb.apply( lambda x: x-x.mean() ) / gb.transform("std")).abs().fillna(0) < 3).all(axis=1)]
#    df = df[(gb.apply( lambda x: x-x.mean() ).divide( gb.std() ).abs().fillna(0) <= 3).all( axis=1 ).values] # Discard observations which are more than 3*std away from the mean

#    return df.groupby( ["benchmark","interpreter","version"] ).mean()
    return df.reset_index(drop=True).set_index( ["benchmark","interpreter","version"] )

results_folder = "../../results/"
if __name__ == "__main__":
    df_O0=parse(results_folder + "run_all_C_O0.out",cols=abbrv_c_cols)
    df_O1=parse(results_folder + "run_all_C_O1.out",cols=c_cols)
    df_O3=parse(results_folder + "run_all_C_O3.out",cols=c_cols)
    df_O3.drop( "pluto", level=2, inplace=True )
    df_O3_pluto = parse( results_folder + "run_all_C_O3_prevector.out", cols=c_cols)
    df_O3novec=parse(results_folder + "run_all_C_O3_novec_skylake.out",cols=c_cols)
    df_pypy=parse(results_folder + "pypy-run-all.out",cols=py_cols)
    df_le=parse(results_folder + "pypy-load-elimination.out",cols=py_cols)
    df_le.drop( "list_flattened", level=2, inplace=True )
    df=pd.concat( [df_O0,df_O1,df_O3novec,df_O3,df_O3_pluto,df_pypy,df_le], keys=["-O0","-O1","-O3 -fno-tree-vectorize","-O3","-O3","Python","Python"], names=["gcc opts"] )
    df.reset_index().set_index( ["interpreter","benchmark","gcc opts","version"] ).sort_index(level=1).to_excel("/tmp/polybench_python.xls")

    o1_reuse = ['atax','bicg','mvt','gemver','gesummv','trisolv','deriche']
    on_reuse = ["correlation","covariance","2mm","3mm","gemm","symm","trmm","syrk","syr2k","cholesky","gramschmidt","lu","ludcmp","floyd-warshall","nussinov","durbin","doitgen"]
    stencils = ["fdtd-2d","jacobi-1d","jacobi-2d","heat-3d","seidel-2d","adi"]
    shape_1 = ["2mm","3mm","adi","cholesky","doitgen","lu","mvt","nussinov","seidel-2d","trisolv","trmm"]
    shape_2 = ["gesummv", "bicg", "syr2k", "ludcmp", "correlation", "covariance", "gramschmidt", "floyd-warshall", "symm"]
    shape_3 = ["jacobi-1d", "durbin", "atax", "gemver", "deriche", "syrk", "gemm", "fdtd-2d", "jacobi-2d", "heat-3d"]

    # Mask: remove PoCC and NumPy data points and the non-flattened version
    df=df.reorder_levels([1,2,0,3])
    mask = (df.index.get_level_values(3) == "baseline") | (df.index.get_level_values(3)=="list_flattened") | (df.index.get_level_values(3) == "load_elimination")
    df2= df[mask]
    df3 = df2.div(df2.xs( ["C","-O3 -fno-tree-vectorize","baseline"], level=[1,2,3] ))
    df4 = df3.stack().unstack([1,2,3])
    df4.columns = pd.Index( df4.columns )
    df4.rename( columns={ ('C', '-O1', 'baseline'): "gcc -O1", ('C', '-O3 -fno-tree-vectorize', 'baseline'): "gcc -O3 -fno-tree-vectorize", ('C', '-O3', 'baseline'):"gcc -O3", ('PyPy', 'Python', 'list'):"PyPy nested lists", ('PyPy', 'Python', 'list_flattened'): "PyPy", ('PyPy','Python','load_elimination'): "PyPy w/ load elimination", ("C","-O0","baseline"): "gcc -O0" }, inplace=True )
    df4.drop( "gcc -O3 -fno-tree-vectorize", axis=1, inplace=True )
    df5 = df4.unstack().swaplevel(axis=1)
    df6=df5.loc[shape_1].cycles.sort_values(by="PyPy")
    df6['IPC of baseline']=(df2.inst/df2.cycles).loc[shape_1].xs("-O3 -fno-tree-vectorize",level=2).reset_index([1,2],drop=True)

    sns.set_context( "paper" )
#    df6.plot(kind="bar",logy=False, colormap=sns.light_palette( "crimson", as_cmap=True ), edgecolor="k", rot=30 )
    df6.plot(kind="bar",logy=False, color=sns.light_palette( "crimson", 5) + [[0,0,0]], edgecolor="k", rot=30 )
    plt.ylabel( "Normalized axis" )
    plt.axhline( 1.0, linestyle="--", color="k", linewidth=.5, label="gcc -O3 -fno-tree-vectorize" )
    plt.legend()
    if len(sys.argv) > 1:
        plt.savefig( sys.argv[1], bbox_inches='tight' )
    else:
        plt.show()

    # Sanitize df5 to generate the table for the appendix
    df_tex = df2.stack().unstack([1,2,3])
    df_tex.columns = pd.Index( df_tex.columns )
    df_tex.rename( columns={ ('C', '-O1', 'baseline'): "gcc -O1", ('C', '-O3 -fno-tree-vectorize', 'baseline'): "gcc -O3 -novec", ('C', '-O3', 'baseline'):"gcc -O3", ('PyPy', 'Python', 'list'):"PyPy nested lists", ('PyPy', 'Python', 'list_flattened'): "PyPy", ('PyPy','Python','load_elimination'): "PyPy w/LE", ("C","-O0","baseline"): "gcc -O0" }, inplace=True )
    df_tex.stack().unstack(1).drop( ["p128d","p256d","scalard","l1h","scalars","vecs","vecd"], axis=1 ).unstack().loc[shape_1].T.to_latex( "tab-shape1.tex", float_format="%.3g" )


==> images/fig-shape2.py <==
import pandas as pd
import ipdb, sys
import matplotlib.pyplot as plt
import seaborn as sns

c_cols = ["cycles","inst","stalls","l1h","l1m","l2m","l3m","br","brmissp","scalard","p128d","p256d","loads","stores"]
abbrv_c_cols = ["cycles","inst","stalls","l1h","l1m","l2m","l3m","br","brmissp","loads","stores"]
py_cols= ["inst","cycles","stalls","l1m","l2m","l3m","br","brmissp","scalars","scalard","vecs","vecd","loads","stores"]

def parse( path, cols=c_cols ):
    f = open( path, "r" )

    records = []
    options = {}
    for l in f:
        l = l.strip()
        if l.startswith( "Setting" ): continue
        if l.startswith( "Running" ):
            benchmark = l.split(".")[-1]
            parse_options = False
            options = {}
            iterations = 0
            continue
        if l.startswith( "Start time" ): continue
        if l.startswith( "Version=" ):
            version = l.split("=")[-1]
            if "iterations" in options: iterations = options['iterations']
            continue
        if l.startswith( "Interpreter:" ):
            interpreter = l.split( " " )[-1]
            continue
        if l.startswith( "Options:" ):
            parse_options = True
            continue
        if parse_options and l.startswith( "(" ):
            l = l.split("(")[-1].split(")")[0]
            param, value = l.split(",")
            if param[0] == "'": param = param[1:-1]
            try: options[param.strip()] = int(value.strip())
            except: options[param.strip()] = value.strip()
            if param == "iterations":
                iterations = int(value.strip())
            continue
        if parse_options and iterations > 0:
            if ('POLYBENCH_TIME' in options) and options['POLYBENCH_TIME'] == "True":
                measurements = [ float( l ) ]
            elif ('POLYBENCH_PAPI' in options) and options['POLYBENCH_PAPI'] == "True":
                measurements = list( map( float, l.split( " " ) ) )
            else: raise ValueError
            iterations -= 1
            records.append( [benchmark, interpreter, version, options] + measurements )
            continue
        raise ValueError

    df=pd.DataFrame(records,columns=["benchmark","interpreter","version","options"] + cols)
    df.benchmark=df.benchmark.str.replace("_2mm","2mm")
    df.benchmark=df.benchmark.str.replace("_3mm","3mm")
    df.benchmark=df.benchmark.str.replace("fdtd_2d","fdtd-2d")
    df.benchmark=df.benchmark.str.replace("heat_3d","heat-3d")
    df.benchmark=df.benchmark.str.replace("jacobi_1d","jacobi-1d")
    df.benchmark=df.benchmark.str.replace("jacobi_2d","jacobi-2d")
    df.benchmark=df.benchmark.str.replace("seidel_2d","seidel-2d")
    df.benchmark=df.benchmark.str.replace("floyd_warshall","floyd-warshall")
    df.drop( "options", axis=1, inplace=True )
    gb = df.groupby( ["benchmark","interpreter","version"] )
    df = gb.apply( lambda x: x.sort_values(by="cycles").iloc[0] )
#    df = df.groupby(level=range(5)).apply( lambda x: x.sort_values(by="cycles").iloc[0] ) # For each set of repetitions, retain the row with the best execution time
#    df = df[((gb.apply( lambda x: x-x.mean() ) / gb.transform("std")).abs().fillna(0) < 3).all(axis=1)]
#    df = df[(gb.apply( lambda x: x-x.mean() ).divide( gb.std() ).abs().fillna(0) <= 3).all( axis=1 ).values] # Discard observations which are more than 3*std away from the mean

#    return df.groupby( ["benchmark","interpreter","version"] ).mean()
    return df.reset_index(drop=True).set_index( ["benchmark","interpreter","version"] )

results_folder = "../../results/"
if __name__ == "__main__":
    df_O0=parse(results_folder + "run_all_C_O0.out",cols=abbrv_c_cols)
    df_O1=parse(results_folder + "run_all_C_O1.out",cols=c_cols)
    df_O3=parse(results_folder + "run_all_C_O3.out",cols=c_cols)
    df_O3novec=parse(results_folder + "run_all_C_O3_novec_skylake.out",cols=c_cols)
    df_pypy=parse(results_folder + "pypy-run-all.out",cols=py_cols)
    df=pd.concat( [df_O0,df_O1,df_O3novec,df_O3,df_pypy], keys=["-O0","-O1","-O3 -fno-tree-vectorize","-O3","Python"], names=["gcc opts"] )
    df.reset_index().set_index( ["interpreter","benchmark","gcc opts","version"] ).sort_index(level=1).to_excel("/tmp/polybench_python.xls")

    o1_reuse = ['atax','bicg','mvt','gemver','gesummv','trisolv','deriche']
    on_reuse = ["correlation","covariance","2mm","3mm","gemm","symm","trmm","syrk","syr2k","cholesky","gramschmidt","lu","ludcmp","floyd-warshall","nussinov","durbin","doitgen"]
    stencils = ["fdtd-2d","jacobi-1d","jacobi-2d","heat-3d","seidel-2d","adi"]
    shape_1 = ["2mm","3mm","adi","cholesky","doitgen","lu","mvt","nussinov","seidel-2d","trisolv","trmm"]
    shape_2 = ["jacobi-1d", "durbin", "atax", "gemver", "deriche", "syrk", "gemm", "fdtd-2d", "jacobi-2d", "heat-3d"]
    shape_3 = ["gesummv", "bicg", "syr2k", "ludcmp", "correlation", "covariance", "gramschmidt", "floyd-warshall", "symm"]

    # Mask: remove PoCC and NumPy data points and the non-flattened version
    df=df.reorder_levels([1,2,0,3])
    df = df.groupby(level=[0,1,2,3]).apply( lambda x: x.sort_values(by="cycles").iloc[0] )

    # Fix jacobi-1d and durbin: list is list_flattened
#    df.reset_index(level=3,inplace=True)
#    for k in ['jacobi-1d','durbin']:
#        row = df.loc[k,'PyPy','Python']
#        row.version[row.version=="list"] = "list_flattened"
#    df.set_index("version",append=True,inplace=True)

    mask = (df.index.get_level_values(3) == "baseline") | (df.index.get_level_values(3)=="list_flattened") | (df.index.get_level_values(3) == "load_elimination")
    df2= df[mask]
    df3 = df2.div(df2.xs( ["C","-O3 -fno-tree-vectorize","baseline"], level=[1,2,3] ))
    df4 = df3.stack().unstack([1,2,3])
    df4.columns = pd.Index( df4.columns )
    df4.rename( columns={ ('C', '-O1', 'baseline'): "gcc -O1", ('C', '-O3 -fno-tree-vectorize', 'baseline'): "gcc -O3 -fno-tree-vectorize", ('C', '-O3', 'baseline'):"gcc -O3", ('PyPy', 'Python', 'list'):"PyPy nested lists", ('PyPy', 'Python', 'list_flattened'): "PyPy flattened lists", ('PyPy','Python','load_elimination'): "PyPy with manual load elimination", ("C","-O0","baseline"):"gcc -O0" }, inplace=True )
    df4.drop( "gcc -O3 -fno-tree-vectorize", axis=1, inplace=True )
    df5 = df4.unstack().swaplevel(axis=1)
    df6=df5.loc[shape_2].cycles.sort_values(by="PyPy flattened lists")
    df6['IPC of baseline']=(df2.inst/df2.cycles).loc[shape_2].xs("-O3 -fno-tree-vectorize",level=2).reset_index([1,2],drop=True)

    sns.set_context( "paper" )
    df6.plot(kind="bar",logy=True, color=sns.light_palette( "crimson", 4) + [sns.light_palette( "royalblue")[-1]], edgecolor="k", rot=30 )
    plt.ylabel( "Normalized axis" )
    plt.axhline( 1.0, linestyle="--", color="k", linewidth=.5, label="gcc -O3 -fno-tree-vectorize" )
    plt.legend()
    if len(sys.argv) > 1:
        plt.savefig( sys.argv[1], bbox_inches='tight' )
    else:
        plt.show()



==> images/fig-shape3.py <==
import pandas as pd
import ipdb, sys
import matplotlib.pyplot as plt
import seaborn as sns

c_cols = ["cycles","inst","stalls","l1h","l1m","l2m","l3m","br","brmissp","scalard","p128d","p256d","loads","stores"]
abbrv_c_cols = ["cycles","inst","stalls","l1h","l1m","l2m","l3m","br","brmissp","loads","stores"]
py_cols= ["inst","cycles","stalls","l1m","l2m","l3m","br","brmissp","scalars","scalard","vecs","vecd","loads","stores"]

def parse( path, cols=c_cols ):
    f = open( path, "r" )

    records = []
    options = {}
    for l in f:
        l = l.strip()
        if l.startswith( "Setting" ): continue
        if l.startswith( "Running" ):
            benchmark = l.split(".")[-1]
            parse_options = False
            options = {}
            iterations = 0
            continue
        if l.startswith( "Start time" ): continue
        if l.startswith( "Version=" ):
            version = l.split("=")[-1]
            if "iterations" in options: iterations = options['iterations']
            continue
        if l.startswith( "Interpreter:" ):
            interpreter = l.split( " " )[-1]
            continue
        if l.startswith( "Options:" ):
            parse_options = True
            continue
        if parse_options and l.startswith( "(" ):
            l = l.split("(")[-1].split(")")[0]
            param, value = l.split(",")
            if param[0] == "'": param = param[1:-1]
            try: options[param.strip()] = int(value.strip())
            except: options[param.strip()] = value.strip()
            if param == "iterations":
                iterations = int(value.strip())
            continue
        if parse_options and iterations > 0:
            if ('POLYBENCH_TIME' in options) and options['POLYBENCH_TIME'] == "True":
                measurements = [ float( l ) ]
            elif ('POLYBENCH_PAPI' in options) and options['POLYBENCH_PAPI'] == "True":
                measurements = list( map( float, l.split( " " ) ) )
            else: raise ValueError
            iterations -= 1
            records.append( [benchmark, interpreter, version, options] + measurements )
            continue
        raise ValueError

    df=pd.DataFrame(records,columns=["benchmark","interpreter","version","options"] + cols)
    df.benchmark=df.benchmark.str.replace("_2mm","2mm")
    df.benchmark=df.benchmark.str.replace("_3mm","3mm")
    df.benchmark=df.benchmark.str.replace("fdtd_2d","fdtd-2d")
    df.benchmark=df.benchmark.str.replace("heat_3d","heat-3d")
    df.benchmark=df.benchmark.str.replace("jacobi_1d","jacobi-1d")
    df.benchmark=df.benchmark.str.replace("jacobi_2d","jacobi-2d")
    df.benchmark=df.benchmark.str.replace("seidel_2d","seidel-2d")
    df.benchmark=df.benchmark.str.replace("floyd_warshall","floyd-warshall")
    df.drop( "options", axis=1, inplace=True )
    gb = df.groupby( ["benchmark","interpreter","version"] )
    df = gb.apply( lambda x: x.sort_values(by="cycles").iloc[0] )
#    df = df.groupby(level=range(5)).apply( lambda x: x.sort_values(by="cycles").iloc[0] ) # For each set of repetitions, retain the row with the best execution time
#    df = df[((gb.apply( lambda x: x-x.mean() ) / gb.transform("std")).abs().fillna(0) < 3).all(axis=1)]
#    df = df[(gb.apply( lambda x: x-x.mean() ).divide( gb.std() ).abs().fillna(0) <= 3).all( axis=1 ).values] # Discard observations which are more than 3*std away from the mean

#    return df.groupby( ["benchmark","interpreter","version"] ).mean()
    return df.reset_index(drop=True).set_index( ["benchmark","interpreter","version"] )

results_folder = "../../results/"
if __name__ == "__main__":
    df_O0=parse(results_folder + "run_all_C_O0.out",cols=abbrv_c_cols)
    df_O1=parse(results_folder + "run_all_C_O1.out",cols=c_cols)
    df_O3=parse(results_folder + "run_all_C_O3.out",cols=c_cols)
    df_O3novec=parse(results_folder + "run_all_C_O3_novec_skylake.out",cols=c_cols)
    df_pypy=parse(results_folder + "pypy-run-all.out",cols=py_cols)
    df=pd.concat( [df_O0,df_O1,df_O3novec,df_O3,df_pypy], keys=["-O0","-O1","-O3 -fno-tree-vectorize","-O3","Python"], names=["gcc opts"] )
    df.reset_index().set_index( ["interpreter","benchmark","gcc opts","version"] ).sort_index(level=1).to_excel("/tmp/polybench_python.xls")

    o1_reuse = ['atax','bicg','mvt','gemver','gesummv','trisolv','deriche']
    on_reuse = ["correlation","covariance","2mm","3mm","gemm","symm","trmm","syrk","syr2k","cholesky","gramschmidt","lu","ludcmp","floyd-warshall","nussinov","durbin","doitgen"]
    stencils = ["fdtd-2d","jacobi-1d","jacobi-2d","heat-3d","seidel-2d","adi"]
    shape_1 = ["2mm","3mm","adi","cholesky","doitgen","lu","mvt","nussinov","seidel-2d","trisolv","trmm"]
    shape_2 = ["jacobi-1d", "durbin", "atax", "gemver", "deriche", "syrk", "gemm", "fdtd-2d", "jacobi-2d", "heat-3d"]
    shape_3 = ["gesummv", "bicg", "syr2k", "ludcmp", "correlation", "covariance", "gramschmidt", "floyd-warshall", "symm"]

    # Mask: remove PoCC and NumPy data points and the non-flattened version
    df=df.reorder_levels([1,2,0,3])

    # Fix jacobi-1d and durbin: list is list_flattened
    mask = (df.index.get_level_values(3) == "baseline") | (df.index.get_level_values(3)=="list_flattened")
    df2= df[mask]
    df3 = df2.div(df2.xs( ["C","-O3 -fno-tree-vectorize","baseline"], level=[1,2,3] ))
    df4 = df3.stack().unstack([1,2,3])
    df4.columns = pd.Index( df4.columns )
    df4.rename( columns={ ('C', '-O1', 'baseline'): "gcc -O1", ('C', '-O3 -fno-tree-vectorize', 'baseline'): "gcc -O3 -fno-tree-vectorize", ('C', '-O3', 'baseline'):"gcc -O3", ('PyPy', 'Python', 'list'):"PyPy nested lists", ('PyPy', 'Python', 'list_flattened'): "PyPy flattened lists", ('PyPy','Python','load_elimination'): "PyPy with manual load elimination", ("C","-O0","baseline"):"gcc -O0" }, inplace=True )
    df4.drop( "gcc -O3 -fno-tree-vectorize", axis=1, inplace=True )
    df5 = df4.unstack().swaplevel(axis=1)
    df6=df5.loc[shape_3].cycles.sort_values(by="PyPy flattened lists")
    df6['IPC of baseline']=(df2.inst/df2.cycles).loc[shape_3].xs("-O3 -fno-tree-vectorize",level=2).reset_index([1,2],drop=True)

    sns.set_context( "paper" )
    df6.plot(kind="bar",logy=False, color=sns.light_palette( "crimson", 4) + [sns.light_palette( "royalblue")[-1]], edgecolor="k", rot=30 )
    plt.ylabel( "Normalized axis" )
    plt.axhline( 1.0, linestyle="--", color="k", linewidth=.5, label="gcc -O3 -fno-tree-vectorize" )
    plt.legend()
    if len(sys.argv) > 1:
        plt.savefig( sys.argv[1], bbox_inches='tight' )
    else:
        plt.show()



==> images/fig-syr2k-perf.py <==
import pandas as pd
import ipdb, sys
import matplotlib.pyplot as plt
import seaborn as sns

c_cols = ["cycles","inst","stalls","l1h","l1m","l2m","l3m","br","brmissp","scalard","p128d","p256d","loads","stores"]
py_cols= ["inst","cycles","stalls","l1m","l2m","l3m","br","brmissp","scalars","scalard","vecs","vecd","loads","stores"]
py_fp_cols= ["inst","cycles","stalls","l1m","l2m","l3m","br","brmissp","scalars_trash","scalard_trash","scalard","p128d","p256d","loads","stores"]

def parse( path, cols=c_cols ):
    f = open( path, "r" )

    records = []
    options = {}
    for l in f:
        l = l.strip()
        if l.startswith( "Setting" ): continue
        if l.startswith( "Running" ):
            benchmark = l.split(".")[-1]
            parse_options = False
            options = {}
            iterations = 0
            continue
        if l.startswith( "Start time" ): continue
        if l.startswith( "Version=" ):
            version = l.split("=")[-1]
            if "iterations" in options: iterations = options['iterations']
            continue
        if l.startswith( "Interpreter:" ):
            interpreter = l.split( " " )[-1]
            continue
        if l.startswith( "Options:" ):
            parse_options = True
            continue
        if parse_options and l.startswith( "(" ):
            l = l.split("(")[-1].split(")")[0]
            param, value = l.split(",")
            if param[0] == "'": param = param[1:-1]
            try: options[param.strip()] = int(value.strip())
            except: options[param.strip()] = value.strip()
            if param == "iterations":
                iterations = int(value.strip())
            continue
        if parse_options and iterations > 0:
            if ('POLYBENCH_TIME' in options) and options['POLYBENCH_TIME'] == "True":
                measurements = [ float( l ) ]
            elif ('POLYBENCH_PAPI' in options) and options['POLYBENCH_PAPI'] == "True":
                measurements = list( map( float, l.split( " " ) ) )
            else: raise ValueError
            iterations -= 1
            records.append( [benchmark, interpreter, version, options] + measurements )
            continue
        raise ValueError

    df=pd.DataFrame(records,columns=["benchmark","interpreter","version","options"] + cols)
    df.benchmark=df.benchmark.str.replace("_2mm","2mm")
    df.benchmark=df.benchmark.str.replace("_3mm","3mm")
    df.benchmark=df.benchmark.str.replace("fdtd_2d","fdtd-2d")
    df.benchmark=df.benchmark.str.replace("heat_3d","heat-3d")
    df.benchmark=df.benchmark.str.replace("jacobi_1d","jacobi-1d")
    df.benchmark=df.benchmark.str.replace("jacobi_2d","jacobi-2d")
    df.benchmark=df.benchmark.str.replace("seidel_2d","seidel-2d")
    df.benchmark=df.benchmark.str.replace("floyd_warshall","floyd-warshall")
    df.drop( "options", axis=1, inplace=True )
    gb = df.groupby( ["benchmark","interpreter","version"] )
    df = gb.apply( lambda x: x.sort_values(by="cycles").iloc[0] )
#    df = df.groupby(level=range(5)).apply( lambda x: x.sort_values(by="cycles").iloc[0] ) # For each set of repetitions, retain the row with the best execution time
#    df = df[((gb.apply( lambda x: x-x.mean() ) / gb.transform("std")).abs().fillna(0) < 3).all(axis=1)]
#    df = df[(gb.apply( lambda x: x-x.mean() ).divide( gb.std() ).abs().fillna(0) <= 3).all( axis=1 ).values] # Discard observations which are more than 3*std away from the mean

#    return df.groupby( ["benchmark","interpreter","version"] ).mean()
    return df.reset_index(drop=True).set_index( ["benchmark","interpreter","version"] )

results_folder = "../../results/"
if __name__ == "__main__":
    df_O3=parse(results_folder + "run_all_C_O3.out",cols=c_cols)
    df_O3_prevector=parse(results_folder + "run_all_C_O3_prevector.out",cols=c_cols)
    df_O3novec=parse(results_folder + "run_all_C_O3_novec_skylake.out",cols=c_cols)
    df_pypy=parse(results_folder + "pypy-run-all.out",cols=py_cols)
    df_numpy=parse(results_folder + "numpy-cpython-run-all.out",cols=py_cols)
    df_numpy_wf=parse(results_folder + "python3-numpy-wavefront.out",cols=py_fp_cols)
    df_syr2k = parse( results_folder + "motivation-syr2k.out", cols=py_fp_cols)
    df_pypy.drop( "syr2k", inplace=True ) # The syr2k results will be provided by the df_syr2k dataframe

    # Mix numpy_wf with numpy for this figure
    df_numpy_wf.reset_index(level=2,inplace=True)
    df_numpy_wf.version = df_numpy_wf.version.str.replace( "numpy_wf", "numpy" )
    df_numpy_wf.set_index("version",append=True,inplace=True)

    df=pd.concat( [df_O3novec,df_O3,df_O3_prevector,df_pypy,df_numpy,df_numpy_wf,df_syr2k], keys=["-O3 -fno-tree-vectorize","-O3","-O3","Python","Python","Python","Python"], names=["gcc opts"] )
    df.reset_index().set_index( ["interpreter","benchmark","gcc opts","version"] ).sort_index(level=1).to_excel("/tmp/polybench_python.xls")

    o1_reuse = ['atax','bicg','mvt','gemver','gesummv','trisolv','deriche']
    on_reuse = ["correlation","covariance","2mm","3mm","gemm","symm","trmm","syrk","syr2k","cholesky","gramschmidt","lu","ludcmp","floyd-warshall","nussinov","durbin","doitgen"]
    stencils = ["fdtd-2d","jacobi-1d","jacobi-2d","heat-3d","seidel-2d","adi"]
    shape_1 = ["2mm","3mm","adi","cholesky","doitgen","lu","mvt","nussinov","seidel-2d","trisolv","trmm"]
    shape_2 = ["jacobi-1d", "durbin", "atax", "gemver", "deriche", "syrk", "gemm", "fdtd-2d", "jacobi-2d", "heat-3d"]
    shape_3 = ["gesummv", "bicg", "syr2k", "ludcmp", "correlation", "covariance", "gramschmidt", "floyd-warshall", "symm"]

    # Mask: remove PoCC and NumPy data points and the non-flattened version
    df=df.reorder_levels([1,2,0,3])

    # Fix jacobi-1d and durbin: list is list_flattened
    df.reset_index(level=3,inplace=True)
    for k in ['jacobi-1d','durbin']:
        row = df.loc[k,'PyPy']
        row[row.version=="list_pluto"].version = "list_flattened_pluto"
        row[row.version=="list"].version = "list_flattened"
    df.set_index("version",append=True,inplace=True)
    
    df2 = df.loc[['gemm','gramschmidt','syr2k',"seidel-2d","jacobi-2d"]]
    # Remove redundancy between numpy and numpy_wf. Keep best execution time.
#    df3 = df2.groupby( level=[0,1,2,3] ).apply( lambda x: x.sort_values(by="cycles").iloc[0] )
    df3 = df2.groupby( level=[0,1,2,3] ).apply( lambda x: x.sort_values(by="cycles").iloc[0] )
    df4 = df3/df3.xs(["C","-O3","baseline"], level=[1,2,3] )
    df5 = df4.cycles.unstack([1,2,3])
    df5.columns = pd.Index( df5.columns )
    df5.rename( columns={ ('C', '-O1', 'baseline'): "gcc -O1", ('C', '-O3 -fno-tree-vectorize', 'baseline'): "gcc -O3 -fno-tree-vectorize", ('C', '-O3', 'baseline'):"gcc -O3", ('PyPy', 'Python', 'list'):"PyPy nested lists", ('PyPy', 'Python', 'list_flattened'): "PyPy", ('PyPy','Python','load_elimination'): "PyPy with manual load elimination", ('CPython','Python','numpy'):'CPython/NumPy', ("C","-O3 -fno-tree-vectorize","pluto"): "PoCC --pluto / gcc -O3 -fno-tree-vectorize", ("C","-O3","pluto"): "pocc --pluto / gcc -O3", ("PyPy","Python","list_flattened_pluto"):"pocc --pluto / PyPy" }, inplace=True )
#    sel_rows = ["cycles", "inst", "l3m", "br", "loads","stores", "p256d"]
    sel_cols = ["pocc --pluto / gcc -O3", "PyPy", "pocc --pluto / PyPy", "CPython/NumPy"]


    sns.set_context( "paper" )
    df5[sel_cols].sort_index().plot(kind="bar",logy=True, colormap=sns.light_palette( "crimson", as_cmap=True), edgecolor="k", rot=0 )
    plt.ylabel( "Normalized execution cycles" )
    plt.axhline( 1.0, linestyle="--", color="k", linewidth=.5, label="gcc -O3" )
    plt.legend()
    if len(sys.argv) > 1:
        plt.savefig( sys.argv[1], bbox_inches='tight' )
    else:
        plt.show()


